Locality Sensitive Sparse Encoding for Learning World Models Online

Acquiring an accurate world model online for model-based reinforcement learning (MBRL) is challenging due to data nonstationarity, which typically causes catastrophic forgetting for neural networks (NNs). From the online learning perspective, a Follow-The-Leader (FTL) world model is desirable, which optimally fits all previous experiences at each round. Unfortunately, NN-based models need re-training on all accumulated data at every interaction step to achieve FTL, which is computationally expensive for lifelong agents. In this paper, we revisit models that can achieve FTL with incremental updates. Specifically, our world model is a linear regression model supported by nonlinear random features. The linear part ensures efficient FTL update while the nonlinear random feature empowers the fitting of complex environments. To best trade off model capacity and computation efficiency, we introduce a locality sensitive sparse encoding, which allows us to conduct efficient sparse updates even with very high dimensional nonlinear features. We validate the representation power of our encoding and verify that it allows efficient online learning under data covariate shift. We also show, in the Dyna MBRL setting, that our world models learned online using a single pass of trajectory data either surpass or match the performance of deep world models trained with replay and other continual learning methods.

==> assets/losse_appendix.py <==
import math
from typing import NamedTuple, Tuple

import chex
import jax
import jax.numpy as jnp
import numpy as np


class LosseParams(NamedTuple):
    count: jax.Array
    projection: jax.Array
    xtx: jax.Array
    xty: jax.Array
    w: jax.Array


def _to_1d_index(indices, offsets, n_feat, bin_dim, n_bins):
    """Compute the flattened index into the weight matrix."""
    n_grids_per_lsh = (n_bins + 1) ** bin_dim
    indices = jnp.reshape(indices, (-1, bin_dim, n_feat))
    offsets = jnp.reshape(offsets, (-1, bin_dim, n_feat))
    indices = jnp.stack([indices, indices + 1], axis=-1)  # [-1, bin_dim, n_feat, 2]
    values = jnp.stack([1.0 - offsets, offsets], axis=-1)  # [-1, bin_dim, n_feat, 2]
    multiplier = jnp.power(n_bins + 1, jnp.arange(bin_dim - 1, -1, -1))
    indices *= multiplier[:, None, None]
    # shape = (-1, n_feat, ) + (2,) * bin_dim
    shape_suffix = [tuple(*p) for p in np.split(np.eye(bin_dim, dtype=np.int32) + 1, bin_dim)]
    indices = sum(jnp.reshape(indices[:, i], (-1, n_feat, *suffix)) for i, suffix in enumerate(shape_suffix))
    values = math.prod(jnp.reshape(values[:, i], (-1, n_feat, *suffix)) for i, suffix in enumerate(shape_suffix))
    # both indices and values has the shape (-1, n_feat, *(2,)*bin_dim) now.
    indices += jnp.expand_dims(
        n_grids_per_lsh * jnp.arange(n_feat), axis=tuple(range(-bin_dim, 1, 1))
    )  # expand 1 dim in the front and bin_dim in the back.
    indices = jnp.reshape(indices, (-1, n_feat * 2**bin_dim))
    values = jnp.reshape(values, (-1, n_feat * 2**bin_dim))
    return indices, values


class Losse:
    """Regressor with LOcality Sensitive Sparse Encoding (Losse) and sparse incremental closed-form updates."""

    def __init__(self, num_features: int, num_bins: int, bin_dim: int, inout_dim: Tuple[int, int], eps: float) -> None:
        self.num_features = num_features
        self.num_bins = num_bins
        self.bin_dim = bin_dim
        self.inout_dim = inout_dim
        self.eps = eps

        n_edges = num_bins + 1
        n_grids_per_lsh = (n_edges + 1) ** bin_dim

        self.d = n_grids_per_lsh * num_features

    def __repr__(self) -> str:
        return f"Losse(num_features={self.num_features},d={self.d})"

    def init(self, rng: jax.random.PRNGKey) -> LosseParams:
        input_dim = self.inout_dim[0]
        output_dim = self.inout_dim[1]

        std = 1 / jnp.sqrt(input_dim)
        projection = std * jax.random.truncated_normal(rng, -2, 2, (input_dim, self.num_features * self.bin_dim))
        return LosseParams(
            count=jnp.array(0, dtype=jnp.int64),
            projection=projection,
            xtx=jnp.zeros((self.d * self.d,), dtype=projection.dtype),
            xty=jnp.zeros((self.d, output_dim), dtype=projection.dtype),
            w=jnp.zeros((self.d, output_dim), dtype=projection.dtype),
        )

    def update(self, params: LosseParams, x: jax.Array, y: jax.Array) -> LosseParams:
        chex.assert_tree_shape_prefix((x, y), (1,))  # assert non-batched
        indices, values = self._indices_and_values(params.projection, x)
        params = self._update_memory(params, indices, values, y)
        params = self._update_w(params, indices)
        return params

    def predict(self, params: LosseParams, x: jax.Array):
        indices, values = self._indices_and_values(params.projection, x)
        output = params.w[indices] * values[..., None]
        return output.sum(1)

    def _indices_and_values(self, projection: jax.Array, x: jax.Array):
        h = jnp.matmul(x, projection)
        h = jax.nn.sigmoid(h)
        h = jnp.clip(h, 0, 1) * self.num_bins
        indices = jnp.floor(h).astype(jnp.int32)
        offsets = h - indices
        indices, values = _to_1d_index(indices, offsets, self.num_features, self.bin_dim, self.num_bins)
        return indices, values

    def _update_memory(self, params: LosseParams, indices, values, y) -> LosseParams:
        chex.assert_equal_shape_prefix((indices, values, y), prefix_len=1)

        xtx_indices = (indices * self.d)[:, :, None] + indices[:, None, :]
        xtx_indices = xtx_indices.flatten()
        xty_indices = indices.flatten()

        xtx_updates = values[:, :, None] * values[:, None]
        xtx_updates = xtx_updates.flatten()

        xty_updates = values[:, :, None] * y[:, None, :]
        xty_updates = xty_updates.reshape(-1, y.shape[-1])

        return params._replace(
            xtx=params.xtx.at[xtx_indices].add(xtx_updates),
            xty=params.xty.at[xty_indices].add(xty_updates),
            count=params.count + y.shape[0],
        )

    def _update_w(self, params: LosseParams, indices) -> LosseParams:
        uniq_indices = indices.flatten()
        sub_indices = (uniq_indices * self.d)[:, None] + uniq_indices[None, :]
        sub_xtx = jnp.reshape(params.xtx[sub_indices], [uniq_indices.shape[0]] * 2)
        sub_xty = params.xty[uniq_indices]
        a = sub_xtx
        sub_xtxw = jnp.matmul(jnp.reshape(params.xtx, (self.d, self.d))[uniq_indices], params.w)
        b = sub_xty - sub_xtxw + jnp.matmul(sub_xtx, params.w[uniq_indices])
        a_norm = a / params.count + self.eps * jnp.eye(len(a))
        b_norm = b / params.count
        solution = jnp.linalg.solve(a_norm, b_norm)
        return params._replace(w=params.w.at[uniq_indices].set(solution))

